Non-Hermitian skin effect in magnetic systems

Far from being limited to a trivial generalization of their Hermitian counterparts, non-Hermitian topological phases have gained widespread interest due to their unique properties. One of the most striking non-Hermitian phenomena is the skin effect, i.e., the localization of a macroscopic fraction of bulk eigenstates at a boundary, which underlies the breakdown of the bulk-edge correspondence. Here we investigate the emergence of the skin effect in magnetic insulating systems by developing a phenomenological approach to describing magnetic dissipation within a lattice model. Focusing on a spin-orbit-coupled van der Waals (vdW) ferromagnet with spin-nonconserving magnon-phonon interactions, we find that the magnetic skin effect emerges in an appropriate temperature regime. Our results suggest that the interference between Dzyaloshinskii-Moriya interaction (DMI) and nonlocal magnetic dissipation plays a key role in the accumulation of bulk states at the boundaries.

==> anc/Supplementary_Material.tex <==
\documentclass[%
%preprint
%reprint,amsmath,amssymb,aps,prl,superscriptaddress,
%amsmath,amssymb,aps,prl,superscriptaddress,notitlepage,12pt,longbibliography,
amsmath,amssymb,aps,prx,superscriptaddress,notitlepage,12pt,longbibliography
%draft,
%superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
%showpacs,preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
%pra,
%prb,
%rmp,
%prstab,
%prstper,
%floatfix,
linenumbers
]{revtex4}
%\documentclass[aps,prl,preprint,superscriptaddress]{revtex4-2}
%\documentclass[aps,prl,reprint,groupedaddress]{revtex4-2}

% You should use BibTeX and apsrev.bst for references
% Choosing a journal automatically selects the correct APS
% BibTeX style file (bst file), so only uncomment the line
% below if necessary.
%\bibliographystyle{apsrev4-2}

\usepackage{float}
\usepackage{bbm}
\usepackage{epsfig}
\usepackage{epstopdf}
\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{amsmath,bm}
\usepackage{amssymb}
\usepackage{amsthm}
\usepackage{physics}
\usepackage[caption=false]{subfig}
\usepackage{xcolor}
\usepackage{hyperref}


\usepackage[utf8]{inputenc}

\makeatletter
\newcommand{\mathleft}{\@fleqntrue\@mathmargin0pt}
\newcommand{\mathcenter}{\@fleqnfalse}
\makeatother
\newcommand{\new}[1]{\textcolor{blue}{#1}}          % for markup
\newcommand{\cut}[1]{\textcolor{red}{\sout{#1}}}          % for markup
\newcommand{\comment}[1]{\textcolor{green}{#1}}          % for markup
\newcommand{\ans}[1]{\textcolor{orange}{#1}}


\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\theequation}{S.\arabic{equation}}

\begin{document}

\title{Supplementary Material for ``Non-Hermitian skin effect in magnetic  systems"}
\author{Kuangyin Deng}
\email{dengku@bc.edu}
\author{Benedetta Flebus}
\email{flebus@bc.edu}
\affiliation{Department of Physics, Boston College, 140 Commonwealth Avenue, Chestnut Hill, Massachusetts 02467, USA}

\maketitle




In this Supplementary Material, we discuss in detail the inclusion of non-Hermitian contributions to a two-band Hamiltonian model. We compare the band broadening adopted in the main text to the \textit{ab initio} results from Ref.~[44]. In Sec.~\ref{supsec:1}, we discuss the ineffective nonlocal dissipation terms and our effective area law. Furthermore, we provide a detailed derivation of Eq.~(11). Finally,  we discuss the role of the purely dissipative  higher-order-nearest-neighbor terms neglected in Eq.~(11). In Sec.~\ref{supsec:2}, we calculate the one-dimensional winding number in one direction by fixing the momentum in the other direction.

\section{Adding non-Hermitian contributions}\label{supsec:1}

Let us consider a 2$d$ magnetic system with two degrees of freedom, whose (Hermitian) dynamics is described by the  following Hamiltonian: 
\begin{align}
\mathcal{H}=h_0\sigma_{0}+h_x\sigma_x+h_y\sigma_y+h_z\sigma_z\,,
\label{71}
\end{align}
where the $h_i$ are functions of the 2$d$ wavevector $\bm{k}$ and $\sigma_i$ $(i=0,x,y,z)$ are the Pauli matrices. The (real) eigenvalues of Eq.~(\ref{71}) are
\begin{align}
E_{\text{op}(\text{ac})}^\text{h}=h_0\pm\sqrt{h_x^2+h_y^2+h_z^2}.
\label{76}
\end{align}
If $U$ is the corresponding eigenvector matrix, one can write $U^{-1}\mathcal{H} U=\mathcal{H}_{d}$, 
where $\mathcal{H}_{d}=\text{diag}\left( E_{\text{ac}}^\text{h},E_{\text{op}}^\text{h} \right)$ is a diagonal matrix. 
In order to account for the finite quasi-particle lifetime, we  redefine the eigenvalues~(\ref{76}) by including an imaginary term $\Delta E_{\text{op}(\text{ac})}$, i.e.,  
\begin{align}
E_{\text{op}(\text{ac})}=h_0\pm\sqrt{h_x^2+h_y^2+h_z^2}+\Delta E_{\text{op}(\text{ac})}\,,
\label{91}
\end{align}
with $\text{Re} (E_{\text{op}(\text{ac})})= E_{\text{op}(\text{ac})}^\text{h}$.
In the basis of the acoustic and optical modes with complex energies defined by Eq.~(\ref{91}), we can define a non-Hermitian Hamiltonian in the basis of its eigenvectors as $\mathcal{H}_{d, \text{nh}}=\text{diag}\left(E_{\text{ac}},E_{\text{op}}\right)$.
To obtain the non-Hermitian Hamiltonian $\mathcal{H}_{d, \text{nh}}$ in the sublattice basis, we treat the non-Hermitian contribution to the Hamiltonian as a perturbation. While this procedure might not be rigorous for the parameters used in this work, it allows us to identify the general form of the Hamiltonian in the sublattice basis. One could then use the later expression to perform directly a fitting to \textit{ab initio} or experimental data. To the leading order in the non-Hermitian perturbation, we can rewrite the non-Hermitian Hamiltonian in the  sublattice basis as 
\begin{align}
\mathcal{H}_{\text{nh}}=U\mathcal{H}_{d, \text{nh}}U^{-1}\,.
\label{90}
\end{align}

After few straightforward algebraic manipulations, we find the explicit form of Eq.~(\ref{90}) as
\begin{align}
\mathcal{H}_{\text{nh}}=\left(h_0+B_0 \right)I+h_x\left( 1+A_0\right)\sigma_x+h_y\left(1+A_0\right)\sigma_y+h_z \left(1+A_0\right)\sigma_z\,,\label{eq:Hm1-total-momentum}
\end{align}
with
\begin{align}
A_0&=\frac{\Delta E_{\text{op}}-\Delta E_{\text{ac}}}{2\sqrt{h_x^2+h_y^2+h_z^2}}\,,\quad\quad\quad
B_0=\frac{1}{2}(\Delta E_{\text{ac}}+\Delta E_{\text{op}})\,.
\label{eq:A0}
\end{align}

Up to now, our treatment is general and it is valid in the perturbative limit. Here we specialize to the Hamiltonian described by Eq.~(9) in the main text. We have included non-Hermitian terms according to Eqs.~(6) and (7) in the main text in order to reproduce the trends reported in Ref.~[44], in which the magnon-phonon driven band broadening of the optical (OP) mode is found to be a constant function of the wavevector $\bm{k}$, i.e., $\Delta E_{\text{op}} \propto \; constant$, while for  the acoustic (AC) mode we have  $\Delta E_{\text{ac}} \propto k^2$. 

It is important to note that the model of Ref.~[44] for the honeycomb lattice does not include NNN Dzyaloshinskii-Moriya $D$ and Heisenberg exchange $J_{2}$ interactions. By plugging Eqs.~(6) and (7) in the main text into Eq.~(\ref{eq:Hm1-total-momentum}) while setting $D, J_{2}=0$, $J=4.5$ meV, $S=1.5$ and $B=0.1JS$ accordingly to Ref.~[44],  we fit the acoustic and optical band broadening to the data of Ref.~[44] for temperature $T=15$ K. Our fittings, shown in Fig.~\hyperref[Fig:S1]{\ref*{Fig:S1}(a)} and~\hyperref[Fig:S1]{\ref*{Fig:S1}(b)}, leads to $\chi_{2}=6$ meV, $\chi_{11}=2.82$ meV and $\chi_{12}=-0.415$ meV. However,  these values -- obtained directly from the \textit{ab initio} calculation of Ref.~{[44]} for Cr$_2$Ge$_2$Te$_6$ --  do not yield a very strong skin effect at temperatures below the magnetic order temperature. To maximize the visibility of the skin effect, we set $J=1.2$ meV, $S=3/2$, $B=0.04JS=0.93$ T, $D=0.8J/\sqrt{3}$, $J_2=0.02J$, $\chi_{11}=1.41$ meV, $\chi_{12}=-0.415$ meV and $\chi_{2}=3$ meV. Through the main text and this supplementary material, we use these parameters if not otherwise specified. 

\begin{figure*}
\centering
{{\includegraphics[trim=0cm 0cm 0cm 0cm, clip=true,width=15cm, angle=0]{fitting-and-broadening-old-data.png}}}
\caption{(a) Band broadening $\Delta E$ on a log-log scale. The yellow (data from Ref.~[44]) and blue (fitted in our model) lines indicate the broadening of the optical mode. The dashed green line (data from Ref.~[44]), red line (fitted in our model, along the first Brillouin zone path $\Gamma-K$) and orange line (fitted in our model, along the first Brillouin zone path $\Gamma -M$) represent the broadening of the acoustic mode.  (b) Spin-wave dispersions with associated band broadening along  a representative path ($\Gamma-K-M$) in the first Brillouin zone. The blue and red lines indicate the real spectra of the acoustic and optical mode, respectively. The light blue and light red shadows represent the bands broadening of  the acoustic and optical mode obtaining by fitting our model to the parameters of Ref.~[44], respectively.}\label{Fig:S1}
\end{figure*}


\subsection{Ineffective nonlocal dissipation and the  effective area law}
Here we show that -- by setting $\chi_{12}=0$ in Eq.~(6) of the main text -- the nonlocal dissipation  effectively vanishes in our real space Hamiltonian model. Inverse Fourier transforming Eq.~(\ref{eq:Hm1-total-momentum}) analytically represent a challenging task due to the denominator appearing  in Eq.~\eqref{eq:A0}, i.e.,  $\sqrt{h_x^2+h_y^2+h_z^2}$. Here, we adopt an approximation, i.e., we approximate each term in the denominator with its value averaged over the first Brillouin zone (BZ). Let us introduce
\begin{align}
\overline{h_i^2}=\frac{1}{S_k}\int{h_i^2d^2\bm{k}}\,,\label{eq:approximation2}
\end{align}
with $i=x,y,z$ and where $S_k$ is the area of the first BZ. Carrying out the integration~(\ref{eq:approximation2}) yields
\begin{align}
\overline{\Gamma}=\overline{h_x^2+h_y^2+h_z^2}=(3J^2+6D^2)S^2\,.
\label{125}
\end{align}
Plugging Eq.~(\ref{125}) into Eq.~(\ref{eq:A0}) leads to
\begin{align}
A_0&=\frac{-i}{2S\sqrt{3(J^2+2D^2)}}\bigg[\chi_{2}-\chi_{11}(3-\sum_n\cos{\bm{k}\cdot\bm{\alpha}_n})\bigg]\,, \label{222}\\
B_0&=-\frac{i}{2}\bigg[\chi_{2}+\chi_{11}(3-\sum_n\cos{\bm{k}\cdot\bm{\alpha}_n})\bigg]\,.\label{223}
\end{align}
It is important to note that the derivation above, 
which includes the approximation~(\ref{eq:approximation2}), is reported as a guidance for the reader. Since our approach is phenomenological, we could have started our discussion by taking Eqs.~(\ref{222}) and~(\ref{223}) as phenomenological ansatz, i.e., they are consistent with the symmetries of the model and, in conjunction with the term $\propto \chi_{12}$, can successfully fit the $\textit{ab initio}$ data. Thus, even in the regime in which Eq.~(\ref{eq:approximation2}) is not valid, our discussion holds.


Let us introduce the inverse Fourier transform of the lattice operators as
\begin{align}
a_{\bm{k}}&=\frac{1}{\sqrt{N_A}}\sum_{i}e^{-i\bm{k}\cdot\bm{r}_{i}}a_{i}\,,\quad\quad\quad
b_{\bm{k}}=\frac{1}{\sqrt{N_B}}\sum_{i}e^{-i\bm{k}\cdot\bm{r}_{i}}b_{i}\,,
\label{136}
\end{align}
where  $\bm{r}_{i}$ is the  position of the $i$th lattice site and $N_{A(B)}$ (with $N_{A}=N_{B}$) is the total number of A(B) lattice sites.
For simplicity, we separate the non-Hermitian Hamiltonian~(\ref{eq:Hm1-total-momentum}) in four components $\mathcal{H}_{\text{nh}}^m$, with $m=1,2,3$, as
\mathleft
\begin{align}
\mathcal{H}_{\text{nh}}=&\sum_{\bm{k}} \underbrace{(h_0+B_0)(a^\dagger_{\bm{k}}a_{\bm{k}}+b^\dagger_{\bm{k}}b_{\bm{k}})}_{m=1}+\underbrace{h_x(1+A_0)(a^\dagger_{\bm{k}}b_{\bm{k}}+b^\dagger_{\bm{k}}a_{\bm{k}})+ih_y(1+A_0)(-a^\dagger_{\bm{k}}b_{\bm{k}}+ b^\dagger_{\bm{k}}a_{\bm{k}})}_{m=2}\nonumber\\
&+\underbrace{h_z(1+A_0)(a^\dagger_{\bm{k}}a_{\bm{k}}-b^\dagger_{\bm{k}}b_{\bm{k}})}_{m=3}\,.\label{eq:Hm10}
\end{align}
Plugging Eq.~(\ref{136}) into $\mathcal{H}_{\text{nh}}^1$ leads to
\mathleft
\begin{align}
&\mathcal{H}_{\text{nh}}^1=\bigg[3JS+6J_2S+B-\frac{i}{2}(\chi_{2}+3\chi_{11})\bigg]\sum_{i}a_{i}^\dagger a_{i}-J_2S\sum_{\langle\langle i,j \rangle\rangle}(a_{i}^\dagger a_{j}+a_{j}^\dagger a_{i})+a\rightarrow b\,\nonumber\\
&+\frac{i\chi_{11}}{4N_A}\sum_{\bm{k}}\sum_{i,j}\sum_n\Big\{e^{i\bm{k}\cdot[\bm{r}_{i}-(\bm{r}_{j}+\bm{\alpha}_n)]}+e^{i\bm{k}\cdot[\bm{r}_{i}-(\bm{r}_{j}-\bm{\alpha}_n)]}\Big\}a_{i}^\dagger a_{j}\nonumber\\
&=\bigg[3JS+6J_2S+B-\frac{i}{2}(\chi_{2}+3\chi_{11})\bigg]\sum_{i}(a_{i}^\dagger a_{i}+b_{i}^\dagger b_{i})-J_2S\sum_{\langle\langle i,j \rangle\rangle}(a_{i}^\dagger a_{j}+a_{j}^\dagger a_{i}+b_{i}^\dagger b_{j}+b_{j}^\dagger b_{i})\,.\label{eq:nearestHm11}
\end{align}
Note that, in the second line, the summation over momenta $\sum_{\bm{k}}$ leads to $\delta_{\bm{r}_{i},\bm{r}_{j}+\bm{\alpha}_n}$ and $\delta_{\bm{r}_{i},\bm{r}_{j}-\bm{\alpha}_n}$. These terms vanishes because $i$ and $j$ label the same lattice pair, i.e., $i,j=$A, A (B, B), while bond vector $\bm{\alpha}_n$ connects nearest-neighbors lattice sites, i.e., A and B. Thus, Eq.~(\ref{eq:nearestHm11}) reduces to
\mathleft
\begin{align}
\mathcal{H}_{\text{nh}}^1=&\bigg[3JS+6J_2S+B-\frac{i}{2}(\chi_{2}+3\chi_{11})\bigg]\sum_{i}(a_{i}^\dagger a_{i}+b_{i}^\dagger b_{i})-J_2S\sum_{\langle\langle i,j \rangle\rangle}(a_{i}^\dagger a_{j}+a_{j}^\dagger a_{i}+b_{i}^\dagger b_{j}+b_{j}^\dagger b_{i})\,.\label{eq:nearestHnh1}
\end{align}
Plugging Eq.~(\ref{136}) into $\mathcal{H}_{\text{nh}}^2$ yields
\begin{align}
\mathcal{H}_{\text{nh}}^2=&-JS\sum_{\bm{k}}\sum_n(1+A_0)\big(\cos{\bm{k}\cdot\bm{\alpha}_n}a_{\bm{k}}^\dagger b_{\bm{k}}+\cos{\bm{k}\cdot\bm{\alpha}_n}b_{\bm{k}}^\dagger a_{\bm{k}}\nonumber\\
&+i\sin{\bm{k}\cdot\bm{\alpha}_n}a_{\bm{k}}^\dagger b_{\bm{k}}-i\sin{\bm{k}\cdot\bm{\alpha}_n}b_{\bm{k}}^\dagger a_{\bm{k}}\big)\nonumber\\
=&-JS\sum_{\bm{k}}\Bigg\{1-\frac{i}{2S\sqrt{3(J^2+2D^2)}}\bigg[\chi_{2}-\chi_{11}(3-\sum_{m}\cos{\bm{k}\cdot\bm{\alpha}_{m}})\bigg]\Bigg\}\nonumber\\
&\cross\sum_n(e^{i\bm{k}\cdot\bm{\alpha}_n}a_{\bm{k}}^\dagger b_{\bm{k}}+e^{-i\bm{k}\cdot\bm{\alpha}_n}b_{\bm{k}}^\dagger a_{\bm{k}})\nonumber\\
=&-JS\sum_{\langle i,j \rangle }\Bigg[1-\frac{i(\chi_{2}-3\chi_{11})}{2S\sqrt{3(J^2+2D^2)}}\Bigg](a_{i}^\dagger b_{j}+b_{j}^\dagger a_{i})\,.\label{eq:nearestHnh2}
\end{align}
Similarly to Eq.~\eqref{eq:nearestHm11}, the contributions from terms $\propto \sum_{m}\cos{\bm{k}\cdot\bm{\alpha}_{m}}$ vanish since they lead to terms $\propto \delta_{\bm{r}_{i},\bm{r}_{j}-\bm{\alpha}_{m}-\bm{\alpha}_{n}}$, while $i$ and $j$ connect the nearest-neighbor sites A-B or B-A.  Similarly, for the Hamiltonian term $\mathcal{H}_{\text{nh}}^3$ the contributions due to the term $\sum_{m}\cos{\bm{k}\cdot\bm{\alpha}_{m}}$ do not survive either. We obtain
\mathleft
\begin{align}
\mathcal{H}_{\text{nh}}^3=&-DS\sum_{\langle\langle i,j \rangle\rangle}\Bigg[1-\frac{i(\chi_{2}-3\chi_{11})}{2S\sqrt{3(J^2+2D^2)}}\Bigg](i\nu_{ij}a_{i}^\dagger a_{j}-i\nu_{ij}a_{j}^\dagger a_{i}+i\nu_{ij}b_{i}^\dagger b_{j}-i\nu_{ij}b_{j}^\dagger b_{i})\,.\label{eq:nearestHnh3}
\end{align}
Summing Eq.~\eqref{eq:nearestHnh1},~\eqref{eq:nearestHnh2} and~\eqref{eq:nearestHnh3} leads to
\mathleft
\begin{align}
\mathcal{H}_{\text{nh}}^\text{R}&=\bigg[3JS+6J_2S+B-\frac{i}{2}(\chi_{2}+3\chi_{11})\bigg]\sum_{i}(a_{i}^\dagger a_{i}+b_{i}^\dagger b_{i})\nonumber\\
&-JS\sum_{\langle i,j \rangle }\Bigg[1-\frac{i(\chi_{2}-3\chi_{11})}{2S\sqrt{3(J^2+2D^2)}}\Bigg](a_{i}^\dagger b_{j}+b_{j}^\dagger a_{i})-J_2S\sum_{\langle\langle i,j \rangle\rangle}(a_{i}^\dagger a_{j}+a_{j}^\dagger a_{i}+b_{i}^\dagger b_{j}+b_{j}^\dagger b_{i})\nonumber\\
&-DS\sum_{\langle\langle i,j \rangle\rangle}\Bigg[1-\frac{i(\chi_{2}-3\chi_{11})}{2S\sqrt{3(J^2+2D^2)}}\Bigg](i\nu_{ij}a_{i}^\dagger a_{j}-i\nu_{ij}a_{j}^\dagger a_{i}+i\nu_{ij}b_{i}^\dagger b_{j}-i\nu_{ij}b_{j}^\dagger b_{i})\,.
\end{align}
Thus, in the sublattice basis, the contribution from terms  $\propto \sum_{n}\cos{\bm{k}\cdot\bm{\alpha}_{n}}$ in Eq.~(\ref{222}) and ~(\ref{223}) vanishes. Thus, the resulting Hamiltonian  is equivalent to the one that can be derived from the following non-Hermitian terms
\mathcenter
\begin{align}
A_0&=\frac{-i(\chi_{2}-3\chi_{11})}{2S\sqrt{3(J^2+2D^2)}}\,, \quad\quad\quad
B_0=-\frac{i}{2}(\chi_{2}+3\chi_{11})\,.\label{eq:nearest-B}
\end{align}

The complex energy spectra associated with the non-Hermitian contribution in Eq.~(\ref{eq:nearest-B}) are two lines, as shown in Fig.~\hyperref[Fig:S2]{\ref*{Fig:S2}(a)}. Thus, the skin effect can not be observed at any temperature, as we have numerically verified. Fig.~\hyperref[Fig:S2]{\ref*{Fig:S2}(b)} shows that the spectral area of the complex spectrum corresponding to Eqs.~(\ref{222}) and~(\ref{223}) is  finite, which contradicts the spectral area law proposed by Ref.~[43]. Our results suggest that the spectral area law should be revised by accounting only for an ``effective area" due to the non-Hermitian contribution that survive in real-space representation. Following this reasoning, in Fig.~2(a) and~2(b) of the main text, we display the spectral area associated with Eqs.~(6) and (7) while subtracting the area due to the ineffective contribution $\propto -i\chi_{12} \sum_n\cos{\bm{k}\cdot\bm{\alpha}_n}$.

\begin{figure}
\centering
{{\includegraphics[trim=0cm 0cm 0cm 0cm, clip=true,width=16.0cm, angle=0]{OP-AC-complex-nearest-const-and-uneffective.png}}}
\caption{(a) Effective complex energy spectra of the acoustic (blue) and optical (orange) modes for Eq.~(\ref{eq:nearest-B}). The acoustic spectrum reduces to a line. (b) The whole acoustic (blue) and optical (orange) spectra in complex plane according to Eqs.~(\ref{222}) and~(\ref{223}) while setting $\chi_{12}=0$. The acoustic spectra (blue) has a finite area spectral that is effectively equivalent to the blue line displayed in (a) upon inverse Fourier transformation.}\label{Fig:S2}
\end{figure}

\subsection{Effective nonlocal dissipation}
In this section, we derive the Hamiltonian in Eq.~(11) of the main text, while dropping the ineffective nonlocal dissipation term from Eqs.~(6) and (7).
Invoking the approximation~(\ref{125}), we can rewrite Eqs.~(6) and~(7) as  
\begin{align}
\Delta E_{\text{ac}}&=-3i\chi_{11}-i\chi_{12}\bigg(3-\sum_n\cos{\bm{k}\cdot\bm{\beta}_n}\bigg)\,,\label{eq:ans2E12}\\
\Delta E_{\text{op}}&=-i\chi_{2}\,.\label{eq:ans2E22}
\end{align}
We can generally rewrite the non-Hermitian Hamiltonian as Eq.~(\ref{eq:Hm10}). Inverse Fourier transforming $\mathcal{H}_{\text{nh}}^1$ leads to
\mathleft
\begin{align}
\mathcal{H}_{\text{nh}}^1
=&\bigg[3JS+6J_2S+B-\frac{i}{2}(\chi_{2}+3\chi_{11}+3\chi_{12})\bigg]\sum_{i}a_{i}^\dagger a_{i} -J_2S\sum_{\langle\langle i,j \rangle\rangle}(a_{i}^\dagger a_{j}+a_{j}^\dagger a_{i})+a\rightarrow b\nonumber\\
&+\frac{i\chi_{12}}{4N_A}\sum_{\bm{k}}\sum_{i,j}\sum_n\Big\{e^{i\bm{k}\cdot[\bm{r}_{i}-(\bm{r}_{j}+\bm{\beta}_n)]}+e^{i\bm{k}\cdot[\bm{r}_{i}-(\bm{r}_{j}-\bm{\beta}_n)]}\Big\}a_{i}^\dagger a_{j}\nonumber\\
=&\bigg[3JS+6J_2S+B-\frac{i}{2}(\chi_{2}+3\chi_{11}+3\chi_{12})\bigg]\sum_{i}(a_{i}^\dagger a_{i}+b_{i}^\dagger b_{i})\nonumber\\
&+\bigg(-J_2S+\frac{i\chi_{12}}{4}\bigg)\sum_{\langle\langle i,j \rangle\rangle}(a_{i}^\dagger a_{j}+a_{j}^\dagger a_{i}+b_{i}^\dagger b_{j}+b_{j}^\dagger b_{i})\,.\label{eq:allHnh1}
\end{align}
For the term $\mathcal{H}_{\text{nh}}^2$, we have 
\mathleft
\begin{align}
\mathcal{H}_{\text{nh}}^2=&-JS\sum_{\bm{k}}\sum_n(1+A_0)\big(\cos{\bm{k}\cdot\bm{\alpha}_n}a_{\bm{k}}^\dagger b_{\bm{k}}+\cos{\bm{k}\cdot\bm{\alpha}_n}b_{\bm{k}}^\dagger a_{\bm{k}}\nonumber\\
&+i\sin{\bm{k}\cdot\bm{\alpha}_n}a_{\bm{k}}^\dagger b_{\bm{k}}-i\sin{\bm{k}\cdot\bm{\alpha}_n}b_{\bm{k}}^\dagger a_{\bm{k}}\big)\nonumber\\
=&-JS\sum_{\langle i,j \rangle }\Bigg[1-\frac{i(\chi_{2}-3\chi_{11}-3\chi_{12})}{2S\sqrt{3(J^2+2D^2)}}\Bigg](a_{i}^\dagger b_{j}+b_{j}^\dagger a_{i})\nonumber\\
&+JS\frac{i\chi_{12}}{2S\sqrt{3(J^2+2D^2)}}\sum_{n,m}\frac{1}{2N_A}\sum_{i,j}\sum_{\bm{k}}(e^{i\bm{k}\cdot\bm{\beta}_{m}}+e^{-i\bm{k}\cdot\bm{\beta}_{m}})\nonumber\\
&\cross\Big[e^{i\bm{k}\cdot(\bm{r}_{i}-\bm{r}_{j}+\bm{\alpha}_n)}a_{i}^\dagger b_{j}+e^{i\bm{k}\cdot(-\bm{r}_{i}+\bm{r}_{j}-\bm{\alpha}_n)}b_{j}^\dagger a_{i}\Big]\nonumber
\end{align}
\mathleft
\begin{align}
\quad\quad=&-JS\sum_{\langle i,j \rangle }\Bigg[1-\frac{i(\chi_{2}-3\chi_{11}-3\chi_{12})}{2S\sqrt{3(J^2+2D^2)}}\Bigg](a_{i}^\dagger b_{j}+b_{j}^\dagger a_{i})\nonumber\\
&+JS\frac{i\chi_{12}}{4S\sqrt{3(J^2+2D^2)}}\sum_{n,m}\sum_{i,j}\Big\{\big[\delta(\bm{r}_{i},\bm{r}_{j}-\bm{\alpha}_n-\bm{\beta}_{m})+\delta(\bm{r}_{i},\bm{r}_{j}-\bm{\alpha}_n+\bm{\beta}_{m})\big]a_{i}^\dagger b_{j}\nonumber\\
&+\big[\delta(\bm{r}_{i},\bm{r}_{j}-\bm{\alpha}_n+\bm{\beta}_{m})+\delta(\bm{r}_{i},\bm{r}_{j}-\bm{\alpha}_n-\bm{\beta}_{m})\big]b_{j}^\dagger a_{i}\Big\}\nonumber\\
=&-JS\sum_{\langle i,j \rangle }\Bigg[1-\frac{i(\chi_{2}-3\chi_{11}-2\chi_{12})}{2S\sqrt{3(J^2+2D^2)}}\Bigg](a_{i}^\dagger b_{j}+b_{j}^\dagger a_{i})\nonumber\\
&+JS\frac{i\chi_{12}}{2S\sqrt{3(J^2+2D^2)}}\bigg(\sum_{\langle i,j \rangle ^3}+\frac{1}{2}\sum_{\langle i,j \rangle ^4}\bigg)(a_{i}^\dagger b_{j}+b_{j}^\dagger a_{i})\,,
\label{eq:allHnh2}
\end{align}
where we denote $\langle i,j \rangle ^n$ the $n$th neighbor. Finally, inverse Fourier transforming $\mathcal{H}_{\text{nh}}^3$ yields
\mathleft
\begin{align}
\mathcal{H}_{\text{nh}}^3=&\sum_{\bm{k}}h_z(1+A_0)(a^\dagger_{\bm{k}}a_{\bm{k}}-b^\dagger_{\bm{k}}b_{\bm{k}})\nonumber\\
=&2DS\sum_{\bm{k}}\sum_n\sin{\bm{k}\cdot\bm{\beta}_n}\Bigg\{1-\frac{i\big[\chi_{2}-3\chi_{11}-\chi_{12}(3-\sum_{m}\cos{\bm{k}\cdot\bm{\beta}_{m}})\big]}{2S\sqrt{3(J^2+2D^2)}}\Bigg\}(a^\dagger_{\bm{k}}a_{\bm{k}}-b^\dagger_{\bm{k}}b_{\bm{k}})\nonumber\\
=&-DS\sum_{\langle\langle i,j \rangle\rangle}\Bigg[1-\frac{i(\chi_{2}-3\chi_{11}-3\chi_{12})}{2S\sqrt{3(J^2+2D^2)}}\Bigg]i\nu_{ij}(a_{i}^\dagger a_{j}-a_{j}^\dagger a_{i}+b_{i}^\dagger b_{j}-b_{j}^\dagger b_{i})\nonumber\\
&+DS\sum_{\bm{k}}\sum_n(e^{i\bm{k}\cdot\bm{\beta}_n}-e^{-i\bm{k}\cdot\bm{\beta}_n})(-i)\frac{-i\chi_{12}}{2S\sqrt{3(J^2+2D^2)}}\frac{1}{2N_A}\sum_{m}(e^{i\bm{k}\cdot\bm{\beta}_{m}}+e^{-i\bm{k}\cdot\bm{\beta}_{m}})\nonumber\\
&\cross\sum_{i,j}e^{i\bm{k}\cdot(\bm{r}_{i}-\bm{r}_{j})}(a_{i}^\dagger a_{j}-b_{i}^\dagger b_{j})\nonumber
\end{align}
\begin{figure*}
\centering
{{\includegraphics[trim=0cm 0cm 0cm 0cm, clip=true,width=12.0cm, angle=0]{OP-AC-complex-full-eq-with-OB-no-D-and-with-D-Full-terms.png}}}
{{\includegraphics[trim=0cm 0cm 0cm 0cm, clip=true,width=16.5cm, angle=0]{6060-skin-eff-with-D-with-J2-79-2779-and-NO-D-2779-states-all-terms.png}}}
\caption{(a, b) PBC spectra of the acoustic (blue) and optical (orange) modes. The OBC eigenenergies calculated from Eq. S24 are shown in light gray dots.  (c-e) Spatial distribution of the density of the first $N$ right eigenstates calculated from Eq. S24. All  parameters are analogous to ones used in Fig. 2 of the main text.}\label{Fig:S3}
\end{figure*}
\begin{align}
\quad\quad=&-DS\sum_{\langle\langle i,j \rangle\rangle}\Bigg[1-\frac{i(\chi_{2}-3\chi_{11}-3\chi_{12})}{2S\sqrt{3(J^2+2D^2)}}\Bigg]i\nu_{ij}(a_{i}^\dagger a_{j}-a_{j}^\dagger a_{i}+b_{i}^\dagger b_{j}-b_{j}^\dagger b_{i})\nonumber\\
&-DS\frac{\chi_{12}}{2S\sqrt{3(J^2+2D^2)}}\frac{1}{2}\sum_{n,m,i,j}\Big[\delta(\bm{r}_{i},\bm{r}_{j}-\bm{\beta}_n-\bm{\beta}_{m})+\delta(\bm{r}_{i},\bm{r}_{j}-\bm{\beta}_n+\bm{\beta}_{m})\nonumber\\
&-\delta(\bm{r}_{i},\bm{r}_{j}+\bm{\beta}_n-\bm{\beta}_{m})-\delta(\bm{r}_{i},\bm{r}_{j}+\bm{\beta}_n+\bm{\beta}_{m})\Big](a_{i}^\dagger a_{j}-b_{i}^\dagger b_{j})\nonumber\\
=&-DS\sum_{\langle\langle i,j \rangle\rangle}\nu_{ij}\Bigg[i+\frac{\chi_{2}-3\chi_{11}-2\chi_{12}}{2S\sqrt{3(J^2+2D^2)}}\Bigg](a_{i}^\dagger a_{j}-a_{j}^\dagger a_{i}+b_{i}^\dagger b_{j}-b_{j}^\dagger b_{i})\nonumber\\
&-DS\frac{\chi_{12}}{2S\sqrt{3(J^2+2D^2)}}\sum_{\langle i,j \rangle ^6}\frac{\mu_{ij}}{2}(-a_{i}^\dagger a_{j}+a_{j}^\dagger a_{i}-b_{i}^\dagger b_{j}+b_{j}^\dagger b_{i})\,,\label{eq:allHnh3}
\end{align}
where $\mu_{i,j}$ connects two sites with distance of $2\bm{\beta}_n$ Denoting $\bm{r}_{i_M}=(\bm{r}_{i}+\bm{r}_{j})/2$, one can set $\mu_{i,j}=\nu_{i_M,j}$.  Summing together Eqs.~\eqref{eq:allHnh1},~\eqref{eq:allHnh2} and~\eqref{eq:allHnh3} we find
\begin{align}
\mathcal{H}_{\text{nh}}^\text{R}
=&\bigg[3JS+6J_2S+B-\frac{i}{2}(\chi_{2}+3\chi_{11}+3\chi_{12})\bigg]\sum_{i}(a_{i}^\dagger a_{i}+b_{i}^\dagger b_{i})\nonumber\\
&+\bigg(-J_2S+\frac{i\chi_{12}}{4}\bigg)\sum_{\langle\langle i,j \rangle\rangle}(a_{i}^\dagger a_{j}+a_{j}^\dagger a_{i}+b_{i}^\dagger b_{j}+b_{j}^\dagger b_{i})\nonumber\\
&-JS\sum_{\langle i,j \rangle }\Bigg[1-\frac{i(\chi_{2}-3\chi_{11}-2\chi_{12})}{2S\sqrt{3(J^2+2D^2)}}\Bigg](a_{i}^\dagger b_{j}+b_{j}^\dagger a_{i})\nonumber\\
&-DS\sum_{\langle\langle i,j \rangle\rangle}\nu_{ij}\Bigg[i+\frac{\chi_{2}-3\chi_{11}-2\chi_{12}}{2S\sqrt{3(J^2+2D^2)}}\Bigg](a_{i}^\dagger a_{j}-a_{j}^\dagger a_{i}+b_{i}^\dagger b_{j}-b_{j}^\dagger b_{i})\nonumber\\
&+JS\frac{i\chi_{12}}{2S\sqrt{3(J^2+2D^2)}}\bigg(\sum_{\langle i,j \rangle ^3}+\frac{1}{2}\sum_{\langle i,j \rangle ^4}\bigg)(a_{i}^\dagger b_{j}+b_{j}^\dagger a_{i})\nonumber\\
&-DS\frac{\chi_{12}}{2S\sqrt{3(J^2+2D^2)}}\sum_{\langle i,j \rangle ^6}\frac{\mu_{ij}}{2}(-a_{i}^\dagger a_{j}+a_{j}^\dagger a_{i}-b_{i}^\dagger b_{j}+b_{j}^\dagger b_{i})\,,
\label{final Hamiltonian}
\end{align}
where the last two lines are  higher-order-nearest-neighbor terms  that do not appear explicitly  in Eq.~(11) of the main text. In the main text, we neglect them since, similarly to the electron-mediated spin pumping terms, one would naturally expect a dissipative interaction to have a nondissipative counterpart. This assumption does not affect qualitatively our results: as shown by Fig.~\hyperref[Fig:S3]{\ref*{Fig:S3}}, the complex energy spectra, and  the dependence of the skin effect on DMI and temperature  are comparable with the ones shown in Fig.~2 of the main text. 

A finally remark on our approximations [see Eqs.~(\ref{90}) and~(\ref{125})] is in place. While these approximations might not hold for certain parameters, they allow  us to derive the structure of  the non-Hermitian  Hamiltonian~(\ref{final Hamiltonian}) in sublattice basis starting from our phenomenological ansatz, i.e. Eqs.~(6) and~(7). Alternatively, one could avoid invoking these approximations by starting from a Hamiltonian with the structure of Eq.~(\ref{final Hamiltonian}) and use fitting parameters to reproduce the results of Ref.~[44].


\section{One-dimensional winding number}\label{supsec:2}

In Fig. 2(d) of the main text, we observe a first-order skin effect accumulating magnons at the armchair edges (left and right) rather than at the zigzag terminations (up and down). Here we show that this anisotropic localization can be understood in terms of one-dimensional winding numbers in the $x$ and $y$ directions.

While the emergence of the skin effect in higher dimensions is still relatively unexplored, in one-dimensional ($1d$) systems it is clear that  the skin effect appears in correspondence of a non-zero winding number associated with a point-gap topology (See Refs.~[10, 43] in the main text).  
We have investigated the winding numbers  by fixing $k_x$ or $k_y$, i.e., by allowing for PBC only in the $y$ and $x$ direction respectively, thus effectively reducing the dimensionality of our problem to $1d$.  The formal calculation of the $1d$ winding number is equivalent to graphically check if the resulting spectrum winds around a reference energy point in the complex energy plane.  We find that the point-gap winding number is zero  for fixed $k_x$, as shown in Fig.~\hyperref[Fig:S4]{\ref*{Fig:S4}(a)}, while it is non-zero  for most of the fixed values of $k_y$, as shown in Fig.~\hyperref[Fig:S4]{\ref*{Fig:S4}(b)}. The later finding suggests that the macroscopic accumulation of states should occur along the left and right edge, instead of the  top and bottom edges, in agreement with our results.



\begin{figure*}
\centering
{{\includegraphics[trim=0cm 0cm 0cm 0cm, clip=true,width=17cm, angle=0]{winding-in-x-y.png}}}
\caption{{Complex energy spectra obtain by setting $k_x$ and $k_y$, respectively, to a fixed value. Here we set the lattice constant  $d=1$. (a0) to (a9) correspond to $k_x=\frac{n \pi}{10}$ and (b0) to (b9) correspond to $k_y=\frac{n \pi}{10}$, with $n=0, ..., 9$. The winding number  shown in (a) is always 0, while in (b) we find a non-zero winding number  for most values of $k_y$. This confirms the anisotropic first-order skin effect shown in Fig. 2(d) of the main text.}}\label{Fig:S4}
\end{figure*}




\end{document}
